QuantumDynamics.jl: A modular approach to simulations of dynamics of open quantum systems

Simulation of non-adiabatic dynamics of a quantum system coupled to dissipative environments poses significant challenges. New sophisticated methods are regularly being developed with an eye towards moving to larger systems and more complicated description of solvents. Many of these methods, however, are quite difficult to implement and debug. Furthermore, trying to make the individual algorithms work together through a modular application programming interface (API) can be quite difficult. We present a new, open-source software framework, QuantumDynamics.jl, designed to address these challenges. It provides implementations of a variety of perturbative and non-perturbative methods for simulating the dynamics of these sytems. Most prominently, QuantumDynamics.jl supports hierarchical equations of motion and the family of methods based on path integrals. Effort has been made to ensure maximum compatibility of interface between the various methods. Additionally, QuantumDynamics.jl, being built on a high-level programming language, brings a host of modern features to explorations of systems such as usage of Jupyter notebooks and high level plotting for exploration of systems, possibility of leveraging high-performance machine learning libraries for further development. Thus, while the built-in methods can be used as end-points in themselves, the package provides an integrated platform for experimentation, exploration, and method development.

==> data_runs/HEOM.jl <==
using QuantumDynamics
using LaTeXStrings
import PyPlot;
const plt = PyPlot;

thz2au = 0.0001519828500716
invcm2au = 4.55633e-6
au2fs = 0.02418884254

function new_figure(plot_type="full")
    if plot_type == "full"
        fig = plt.figure(; figsize=(3.175, 2.25))
    elseif plot_type == "half"
        fig = plt.figure(; figsize=(1.56, 1.4))
    end
    ax = fig.add_subplot(111)

    for axis in ["top", "bottom", "left", "right"]
        ax.spines[axis].set_linewidth(0.1)
        ax.spines[axis].set_color("gray")
    end
    ax.tick_params(width=0.1, direction="in", color="gray")

    fig, ax
end

function FMO(num_modes, Lmax, β, scaled=true)
    # C. tepidum from Adolphs J, Renger T (2006) How proteins trigger excitation
    # energy transfer in the FMO complex of green sulfur bacteria. Biophys J
    # 91:2778–2797.
    H = Matrix{ComplexF64}([
        12410 -87.7 5.5 -5.9 6.7 -13.7 -9.9
        -87.7 12530 30.8 8.2 0.7 11.8 4.3
        5.5 30.8 12210 -53.5 -2.2 -9.6 6.0
        -5.9 8.2 -53.5 12320 -70.7 -17.0 -63.3
        6.7 0.7 -2.2 -70.7 12480 81.1 -1.3
        -13.7 11.8 -9.6 -17.0 81.1 12630 39.7
        -9.9 4.3 6.0 -63.3 -1.3 39.7 12440
    ]) * invcm2au
    display(H)
    nsteps = 500
    dt = 1000 / au2fs / nsteps
    ρ0 = Matrix{ComplexF64}(zeros(7, 7))
    ρ0[1, 1] = 1
    display(ρ0)

    # Bare system
    @time t, ρ = Bare.propagate(; Hamiltonian=H, ρ0=ρ0, ntimes=nsteps, dt)
    t .*= au2fs
    fig, ax = new_figure("full")
    for j = 1:7
        plt.plot(t, real.(ρ[:, j, j]), lw=0.75, label="Site $(j)")
    end
    plt.legend()
    plt.xlabel(L"t (\unit{\fs})")
    plt.ylabel(L"P(t)")
    plt.savefig("bare_fmo.pdf"; bbox_inches="tight")
    plt.close()

    λs = repeat([35.0], 7) * invcm2au
    γs = 1 ./ (repeat([50.0], 7) ./ au2fs)
    Jw = Vector{SpectralDensities.DrudeLorentz}()
    sys_ops = Vector{Matrix{ComplexF64}}()
    for (j, (λ, γ)) in enumerate(zip(λs, γs))
        push!(Jw, SpectralDensities.DrudeLorentz(; λ, γ, Δs=1.0))
        op = zeros(7, 7)
        op[j, j] = 1.0
        push!(sys_ops, op)
    end

    @time t, ρ = HEOM.propagate(; Hamiltonian=H, ρ0=ρ0, Jw, β, ntimes=nsteps, dt,
        sys_ops, num_modes, Lmax, scaled)
    t .*= au2fs
    fig, ax = new_figure("full")
    for j = 1:7
        plt.plot(t, real.(ρ[:, j, j]), lw=0.75, label="Site $(j)")
    end
    plt.legend()
    plt.xlabel(L"t (\unit{\fs})")
    plt.ylabel(L"P(t)")
    plt.savefig("heom_fmo_$(round(β;digits=2))_scaled$(scaled)_$(num_modes)_$(Lmax).pdf"; bbox_inches="tight")
    plt.close()
end

function HEOM_spontaneous_emission(bo::Real, se::Real, num_modes::Int, Lmax::Int, β::Real)
    # define Hamiltonian, initial RDM and simulation parameters
    H = Matrix{ComplexF64}([
        20.0 0.0 0.0 0.0
        0.0 10.0 -1.0 0.0
        0.0 -1.0 10.0 0.0
        0.0 0.0 0.0 0.0
    ])
    ρ0 = Matrix{ComplexF64}([
        0.0 0.0 0.0 0.0
        0.0 1.0 0.0 0.0
        0.0 0.0 0.0 0.0
        0.0 0.0 0.0 0.0
    ])
    dt = 0.125
    ntimes = 100

    # define the jump operators corresponding to the decohering effects of the
    # individual Born-Oppenheimer surfaces.
    # bo is the coupling strength
    Jw = Vector{SpectralDensities.DrudeLorentz}()
    svec = Vector{Matrix{ComplexF64}}()
    σz = Matrix{ComplexF64}([
        1.0 0.0
        0.0 -1.0
    ])
    id = Matrix{ComplexF64}([
        1.0 0.0
        0.0 1.0
    ])
    jw1 = SpectralDensities.DrudeLorentz(; λ=bo, γ=5.0, Δs=1.0)
    bo1 = kron(σz, id)
    bo2 = kron(id, σz)

    # define the jump operators corresponding to spontaneous emission
    # se is the coupling strength
    σx = Matrix{ComplexF64}([
        0.0 1.0
        1.0 0.0
    ])
    jw3 = SpectralDensities.DrudeLorentz(; λ=se, γ=5.0, Δs=1.0)
    se3 = kron(σx, id) + kron(id, σx)

    display(dt)
    @time times, ρs = HEOM.propagate(; Hamiltonian=H, ρ0=ρ0, Jw=[jw1, jw1, jw3], β, ntimes, dt,
        sys_ops=[bo1, bo2, se3], num_modes, Lmax)

    fig, ax = new_figure("full")
    plt.plot(times, real.(ρs[:, 1, 1]), lw=0.75, label=L"\ket{ee}")
    plt.plot(times, real.(ρs[:, 2, 2]), lw=0.75, label=L"\ket{ge}")
    plt.plot(times, real.(ρs[:, 3, 3]), lw=0.75, label=L"\ket{eg}")
    plt.plot(times, real.(ρs[:, 4, 4]), lw=0.75, label=L"\ket{gg}")
    plt.plot(times, real.(ρs[:, 1, 1] + ρs[:, 2, 2] + ρs[:, 3, 3] + ρs[:, 4, 4]), lw=0.75, label="Total")
    plt.legend()
    plt.xlabel(L"t")
    plt.ylabel(L"P(t)")
    plt.savefig("heom_$(bo)_$(se)_$(β)_$(num_modes)_$(Lmax).pdf"; bbox_inches="tight")
    plt.close()
end

==> data_runs/bloch-redfield.jl <==
using QuantumDynamics
using LaTeXStrings
import PyPlot;
const plt = PyPlot;

thz2au = 0.0001519828500716
invcm2au = 4.55633e-6
au2fs = 0.02418884254

function new_figure(plot_type="full")
    if plot_type == "full"
        fig = plt.figure(; figsize=(3.175, 2.25))
    elseif plot_type == "half"
        fig = plt.figure(; figsize=(1.56, 1.4))
    end
    ax = fig.add_subplot(111)

    for axis in ["top", "bottom", "left", "right"]
        ax.spines[axis].set_linewidth(0.1)
        ax.spines[axis].set_color("gray")
    end
    ax.tick_params(width=0.1, direction="in", color="gray")

    fig, ax
end

function FMO(β)
    # C. tepidum from Adolphs J, Renger T (2006) How proteins trigger excitation
    # energy transfer in the FMO complex of green sulfur bacteria. Biophys J
    # 91:2778–2797.
    H = Matrix{ComplexF64}([
        12410 -87.7 5.5 -5.9 6.7 -13.7 -9.9
        -87.7 12530 30.8 8.2 0.7 11.8 4.3
        5.5 30.8 12210 -53.5 -2.2 -9.6 6.0
        -5.9 8.2 -53.5 12320 -70.7 -17.0 -63.3
        6.7 0.7 -2.2 -70.7 12480 81.1 -1.3
        -13.7 11.8 -9.6 -17.0 81.1 12630 39.7
        -9.9 4.3 6.0 -63.3 -1.3 39.7 12440
    ]) * invcm2au
    display(H)
    nsteps = 500
    dt = 1000 / au2fs / nsteps
    ρ0 = Matrix{ComplexF64}(zeros(7, 7))
    ρ0[1, 1] = 1
    display(ρ0)

    λs = [35.0, 35.0, 35.0, 35.0, 35.0, 35.0, 35.0] * invcm2au
    γs = 1 ./ ([50.0, 50.0, 50.0, 50.0, 50.0, 50.0, 50.0] / au2fs)
    Jw = Vector{SpectralDensities.DrudeLorentz}()
    sys_ops = Vector{Matrix{ComplexF64}}()
    for (j, (λ, γ)) in enumerate(zip(λs, γs))
        push!(Jw, SpectralDensities.DrudeLorentz(; λ, γ, Δs=1.0))
        op = zeros(7, 7)
        op[j, j] = 1.0
        push!(sys_ops, op)
    end

    @time t, ρ = BlochRedfield.propagate(; Hamiltonian=H, ρ0=ρ0, Jw, β, ntimes=nsteps, dt,
        sys_ops)
    t .*= au2fs
    fig, ax = new_figure("full")
    for j = 1:7
        plt.plot(t, real.(ρ[:, j, j]), lw=0.75, label="Site $(j)")
    end
    plt.legend()
    plt.xlabel(L"t (\unit{\fs})")
    plt.ylabel(L"P(t)")
    plt.savefig("brme_fmo_$(round(β;digits=2)).pdf"; bbox_inches="tight")
    plt.close()
end

==> data_runs/brme.jl <==
using QuantumDynamics
using LaTeXStrings
import PyPlot;
const plt = PyPlot;

thz2au = 0.0001519828500716
invcm2au = 4.55633e-6
au2fs = 0.02418884254

function new_figure(plot_type="full")
    if plot_type == "full"
        fig = plt.figure(; figsize=(3.175, 2.25))
    elseif plot_type == "half"
        fig = plt.figure(; figsize=(1.56, 1.4))
    end
    ax = fig.add_subplot(111)

    for axis in ["top", "bottom", "left", "right"]
        ax.spines[axis].set_linewidth(0.1)
        ax.spines[axis].set_color("gray")
    end
    ax.tick_params(width=0.1, direction="in", color="gray")

    fig, ax
end

function brme_example()
    H = Matrix{ComplexF64}([
        0.0 -1.0
        -1.0 0.0
    ])
    β = 5.0
    dt = 0.25
    ntimes = 100
    ρ0 = Matrix{ComplexF64}([
        1.0 0.0
        0.0 0.0
    ])
    Jw = SpectralDensities.ExponentialCutoff(; ξ=0.1, ωc=7.5)
    time, ρs = BlochRedfield.propagate(; Hamiltonian=H, Jw=[Jw], β, ρ0, dt, ntimes, sys_ops=[[1.0+0.0im 0.0; 0.0 -1.0]])

    barefbU = Propagators.calculate_bare_propagators(; Hamiltonian=H, dt, ntimes)
    t, ρsQuAPI = QuAPI.propagate(; fbU=barefbU, Jw=[Jw], β, ρ0, dt, ntimes, kmax=9, svec=[1.0 -1.0])

    fig, ax = new_figure("full")
    plt.plot(t, real.(ρsQuAPI[:, 1, 1]), lw=0.75, label="Exact QuAPI results")
    plt.plot(time, real.(ρs[:, 1, 1]), lw=0.75, label="BRME")
    plt.legend()
    plt.xlabel(L"\Omega t")
    plt.ylabel(L"P(t)")
    plt.savefig("brme_example.pdf"; bbox_inches="tight")
end

==> data_runs/empirical_methods.jl <==
using QuantumDynamics
using LaTeXStrings
import PyPlot;
const plt = PyPlot;

thz2au = 0.0001519828500716
invcm2au = 4.55633e-6
au2fs = 0.02418884254

function new_figure(plot_type="full")
    if plot_type == "full"
        fig = plt.figure(; figsize=(3.175, 2.25))
    elseif plot_type == "half"
        fig = plt.figure(; figsize=(1.56, 1.4))
    end
    ax = fig.add_subplot(111)

    for axis in ["top", "bottom", "left", "right"]
        ax.spines[axis].set_linewidth(0.1)
        ax.spines[axis].set_color("gray")
    end
    ax.tick_params(width=0.1, direction="in", color="gray")

    fig, ax
end

function get_bare_system_figure()
    ρ0 = [1.0+0.0im 0.0; 0.0 0.0]
    dt = 0.125
    ntimes = 100

    Δ = 0.0
    Ωr = -1.0
    Ωi = 0.0
    H = [0.0 Ωr-1im*Ωi; Ωr+1im*Ωi Δ]
    times, ρs = Bare.propagate(; Hamiltonian=H, ρ0, dt, ntimes)

    fig, ax = new_figure("half")
    plt.plot(times, real.(ρs[:, 1, 1]), lw=0.75, label=L"\Re\rho_{1,1}(t)")
    plt.plot(times, real.(ρs[:, 2, 2]), lw=0.75, label=L"\Re\rho_{2,2}(t)")
    plt.legend()
    plt.xlabel(L"t")
    plt.ylabel(L"P(t)")
    plt.savefig("bare_system.pdf"; bbox_inches="tight")
    plt.close()
end

function get_bare_system_field_figure()
    ρ0 = [1.0+0.0im 0.0; 0.0 0.0]
    dt = 0.125
    ntimes = 100

    Δ = 0.0
    Ωr = -1.0
    Ωi = 0.0
    H = [0.0 Ωr-1im*Ωi; Ωr+1im*Ωi Δ]
    V(t) = 12 * cos(10.0 * t)
    EF = Utilities.ExternalField(V, [1.0+0.0im 0.0; 0.0 -1.0])
    times, ρs = Bare.propagate(; Hamiltonian=H, ρ0, dt, ntimes, external_fields=[EF])

    fig, ax = new_figure("half")
    plt.plot(times, real.(ρs[:, 1, 1]), lw=0.75, label=L"\Re\rho_{1,1}(t)")
    plt.plot(times, real.(ρs[:, 2, 2]), lw=0.75, label=L"\Re\rho_{2,2}(t)")
    plt.legend()
    plt.xlabel(L"t")
    plt.ylabel(L"P(t)")
    plt.savefig("bare_system_field.pdf"; bbox_inches="tight")
    plt.close()
end

function get_nonhermitian_system_figure()
    ρ0 = [1.0+0.0im 0.0; 0.0 0.0]
    dt = 0.125
    ntimes = 100

    Δ = 0.0
    Ωr = -1.0
    Ωi = 0.0
    H = [-0.1im Ωr-1im*Ωi; Ωr+1im*Ωi Δ-0.5im]
    times, ρs = Bare.propagate(; Hamiltonian=H, ρ0, dt, ntimes)

    fig, ax = new_figure("half")
    plt.plot(times, real.(ρs[:, 1, 1]), lw=0.75, label=L"\Re\rho_{1,1}(t)")
    plt.plot(times, real.(ρs[:, 2, 2]), lw=0.75, label=L"\Re\rho_{2,2}(t)")
    plt.legend()
    plt.xlabel(L"t")
    plt.ylabel(L"P(t)")
    plt.savefig("nonhermitian_system.pdf"; bbox_inches="tight")
    plt.close()
end

function get_nonhermitian_system_field_figure()
    # define the Hamiltonian
    H = [-0.1im -1.0; -1.0 -0.5im]
    V(t) = 12 * cos(10.0 * t)
    EF = Utilities.ExternalField(V, [1.0+0.0im 0.0; 0.0 -1.0])

    # define the initial condition, the time step and the number of steps of
    # simulation
    ρ0 = [1.0+0.0im 0.0; 0.0 0.0]
    dt = 0.125
    ntimes = 100

    # simulate the dynamics using the propagate method
    times, ρs = Bare.propagate(; Hamiltonian=H, ρ0, dt, ntimes,
        external_fields=[EF])

    fig, ax = new_figure("half")
    plt.plot(times, real.(ρs[:, 1, 1]), lw=0.75, label=L"\Re\rho_{1,1}(t)")
    plt.plot(times, real.(ρs[:, 2, 2]), lw=0.75, label=L"\Re\rho_{2,2}(t)")
    # plt.plot(times, real.(ρs[:, 1, 2]), "--", lw=0.75, label=L"\Re\rho_{1,2}(t)")
    # plt.plot(times, imag.(ρs[:, 1, 2]), "--", lw=0.75, label=L"\Im\rho_{1,2}(t)")
    plt.legend()
    plt.xlabel(L"t")
    plt.ylabel(L"P(t)")
    plt.savefig("nonhermitian_system_field.pdf"; bbox_inches="tight")
    plt.close()
end

function lindblad()
    # define the Hamiltonian, the initial RDM, and the simulation details
    H = Utilities.create_tls_hamiltonian(; ϵ=0.0, Δ=2.0)
    ρ0 = [1.0+0.0im 0.0; 0.0 0.0]
    dt = 0.125
    ntimes = 100

    # define the Lindbladian jump operator
    L = [1.0+0.0im 0.0; 0.0 -1.0]

    # call propagate with a list of jump operators to be applied
    times, ρs = Bare.propagate(; Hamiltonian=H, ρ0, dt, ntimes, L=[L])

    fig, ax = new_figure("full")
    plt.plot(times, real.(ρs[:, 1, 1]), lw=0.75, label=L"\Re\rho_{1,1}(t)")
    plt.plot(times, real.(ρs[:, 2, 2]), lw=0.75, label=L"\Re\rho_{2,2}(t)")
    plt.plot(times, real.(ρs[:, 1, 2]), "--", lw=0.75, label=L"\Re\rho_{1,2}(t)")
    plt.plot(times, imag.(ρs[:, 1, 2]), "--", lw=0.75, label=L"\Im\rho_{1,2}(t)")
    plt.legend()
    plt.xlabel(L"t")
    plt.ylabel(L"P(t)")
    plt.savefig("lindblad.pdf"; bbox_inches="tight")
    plt.close()
end

function lindblad_spontaneous_emission(bo::Real, se::Real)
    # define Hamiltonian, initial RDM and simulation parameters
    H = Matrix{ComplexF64}([
        20.0 0.0 0.0 0.0
        0.0 10.0 -1.0 0.0
        0.0 -1.0 10.0 0.0
        0.0 0.0 0.0 0.0
    ])
    ρ0 = Matrix{ComplexF64}([
        0.0 0.0 0.0 0.0
        0.0 1.0 0.0 0.0
        0.0 0.0 0.0 0.0
        0.0 0.0 0.0 0.0
    ])
    dt = 0.125
    ntimes = 100

    # define the jump operators corresponding to the decohering effects of the individual Born-Oppenheimer surfaces.
    # bo is the coupling strength
    σz = bo * Matrix{ComplexF64}([
        1.0 0.0
        0.0 -1.0
    ])
    id = Matrix{ComplexF64}([
        1.0 0.0
        0.0 1.0
    ])
    L1 = kron(σz, id)
    L2 = kron(id, σz)

    # define the jump operators corresponding to spontaneous emission
    # se is the coupling strength
    σm = se * Matrix{ComplexF64}([
        0.0 0.0
        1.0 0.0
    ])
    L3 = kron(σm, id)
    L4 = kron(id, σm)

    times, ρs = Bare.propagate(; Hamiltonian=H, ρ0, dt, ntimes, L=[L1, L2, L3,
        L4])

    fig, ax = new_figure("full")
    plt.plot(times, real.(ρs[:, 1, 1]), lw=0.75, label=L"\ket{ee}")
    plt.plot(times, real.(ρs[:, 2, 2]), lw=0.75, label=L"\ket{ge}")
    plt.plot(times, real.(ρs[:, 3, 3]), lw=0.75, label=L"\ket{eg}")
    plt.plot(times, real.(ρs[:, 4, 4]), lw=0.75, label=L"\ket{gg}")
    plt.plot(times, real.(ρs[:, 1, 1] + ρs[:, 2, 2] + ρs[:, 3, 3] + ρs[:, 4, 4]), lw=0.75, label="Total")
    plt.legend()
    plt.xlabel(L"t")
    plt.ylabel(L"P(t)")
    plt.savefig("lindblad_spontaneous_emission_$(bo)_$(se).pdf"; bbox_inches="tight")
    plt.close()
end

==> data_runs/quapi.jl <==
using QuantumDynamics
using LaTeXStrings
import PyPlot;
const plt = PyPlot;

thz2au = 0.0001519828500716
invcm2au = 4.55633e-6
au2fs = 0.02418884254

function new_figure(plot_type="full")
    if plot_type == "full"
        fig = plt.figure(; figsize=(3.175, 2.25))
    elseif plot_type == "half"
        fig = plt.figure(; figsize=(1.56, 1.4))
    end
    ax = fig.add_subplot(111)

    for axis in ["top", "bottom", "left", "right"]
        ax.spines[axis].set_linewidth(0.1)
        ax.spines[axis].set_color("gray")
    end
    ax.tick_params(width=0.1, direction="in", color="gray")

    fig, ax
end

function spin_boson(ξ, ωc, β, dt, kmax, ntimes, method, name, svec=[1.0 -1.0])
    H = Utilities.create_tls_hamiltonian(; ϵ=0.0, Δ=2.0)
    ρ0 = [1.0+0.0im 0.0; 0.0 0.0]
    Jw = SpectralDensities.ExponentialCutoff(; ξ, ωc)

    barefbU = Propagators.calculate_bare_propagators(; Hamiltonian=H, dt, ntimes)
    t, ρs = method(; fbU=barefbU, Jw=[Jw], β, ρ0, dt, ntimes, kmax, svec)

    fig, ax = new_figure("full")
    plt.plot(t, real.(ρs[:, 1, 1]), lw=0.75, label=L"\Re\rho_{1,1}(t)")
    plt.plot(t, real.(ρs[:, 2, 2]), lw=0.75, label=L"\Re\rho_{2,2}(t)")
    plt.plot(t, real.(ρs[:, 1, 2]), "--", lw=0.75, label=L"\Re\rho_{1,2}(t)")
    plt.plot(t, imag.(ρs[:, 1, 2]), "--", lw=0.75, label=L"\Im\rho_{1,2}(t)")
    plt.legend()
    plt.xlabel(L"\Omega t")
    plt.ylabel(L"P(t)")
    plt.savefig("$(name)_$(β)_$(ξ)_$(ωc)_$(dt)_$(kmax).pdf"; bbox_inches="tight")
end

function molecular_dimer(bo::Real, β::Real, dt=0.125, kmax=20, ntimes=100)
    # define Hamiltonian, initial RDM and simulation parameters
    H = Matrix{ComplexF64}([
        20.0 0.0 0.0 0.0
        0.0 10.0 -1.0 0.0
        0.0 -1.0 10.0 0.0
        0.0 0.0 0.0 0.0
    ])
    ρ0 = Matrix{ComplexF64}([
        0.0 0.0 0.0 0.0
        0.0 1.0 0.0 0.0
        0.0 0.0 0.0 0.0
        0.0 0.0 0.0 0.0
    ])

    # define the jump operators corresponding to the decohering effects of the
    # individual Born-Oppenheimer surfaces.
    svec = Vector{Matrix{ComplexF64}}()
    jw1 = SpectralDensities.DrudeLorentz(; λ=bo, γ=5.0, Δs=1.0)
    svec = [1.0 1.0 -1.0 -1.0; 1.0 -1.0 1.0 -1.0]

    barefbU = Propagators.calculate_bare_propagators(; Hamiltonian=H, dt, ntimes)
    @time times, ρs = TTM.propagate(; fbU=barefbU, ρ0=ρ0, Jw=[jw1, jw1], β, ntimes, dt,
        svec, rmax=kmax, extraargs=QuAPI.QuAPIArgs(), path_integral_routine=QuAPI.build_augmented_propagator)

    fig, ax = new_figure("full")
    plt.plot(times, real.(ρs[:, 1, 1]), lw=0.75, label=L"\ket{ee}")
    plt.plot(times, real.(ρs[:, 2, 2]), lw=0.75, label=L"\ket{ge}")
    plt.plot(times, real.(ρs[:, 3, 3]), lw=0.75, label=L"\ket{eg}")
    plt.plot(times, real.(ρs[:, 4, 4]), lw=0.75, label=L"\ket{gg}")
    plt.plot(times, real.(ρs[:, 1, 1] + ρs[:, 2, 2] + ρs[:, 3, 3] + ρs[:, 4, 4]), lw=0.75, label="Total")
    plt.legend()
    plt.xlabel(L"t")
    plt.ylabel(L"P(t)")
    plt.savefig("molecular_dimer_$(β)_$(dt)_$(kmax).pdf"; bbox_inches="tight")
    plt.close()
end

function ishizaki_fleming_dimer(ntimes=200, dt=200.0, rmax=20, λ=20, γ=53.08)
    H = Matrix{ComplexF64}([
        50 100.0
        100.0 -50
    ] .* invcm2au)
    fbU = Propagators.calculate_bare_propagators(; Hamiltonian=H, ntimes, dt)

    J1 = SpectralDensities.DrudeLorentz(; λ=λ * invcm2au, γ=γ * invcm2au, Δs=1.0)
    J2 = SpectralDensities.DrudeLorentz(; λ=λ * invcm2au, γ=γ * invcm2au, Δs=1.0)
    svec = [1.0 0.0; 0.0 1.0]
    β = 1052.0

    ρ0 = [1.0+0.0im 0.0; 0.0 0.0]
    @time times, ρs = TTM.propagate(; fbU=fbU, ρ0=ρ0, Jw=[J1, J2], β, ntimes, dt,
        svec, rmax=rmax, extraargs=TEMPO.TEMPOArgs(; cutoff=1e-13, maxdim=10000), path_integral_routine=TEMPO.build_augmented_propagator, verbose=true)

    fig, ax = new_figure("half")
    plt.plot(times .* au2fs, real.(ρs[:, 1, 1]), lw=0.75)
    plt.legend().set_visible(false)
    plt.xlabel(L"t (\unit{\fs})")
    plt.ylabel(L"P(t)")
    plt.savefig("ishizaki_fleming_dimer_$(λ)_$(γ)_$(β)_$(dt)_$(rmax).pdf"; bbox_inches="tight")
    plt.close()
end

ishizaki_fleming_dimer(200, 200.0, 10, 2, 53.08)
ishizaki_fleming_dimer(200, 200.0, 20, 2, 53.08)
ishizaki_fleming_dimer(200, 200.0, 50, 2, 53.08)
ishizaki_fleming_dimer(200, 200.0, 75, 2, 53.08)
ishizaki_fleming_dimer(200, 200.0, 100, 2, 53.08)

ishizaki_fleming_dimer(200, 200.0, 20, 20, 53.08)
ishizaki_fleming_dimer(200, 200.0, 50, 20, 53.08)
ishizaki_fleming_dimer(200, 200.0, 75, 20, 53.08)
ishizaki_fleming_dimer(200, 200.0, 100, 20, 53.08)

ishizaki_fleming_dimer(200, 200.0, 20, 100, 53.08)
ishizaki_fleming_dimer(200, 200.0, 50, 100, 53.08)
ishizaki_fleming_dimer(200, 200.0, 75, 100, 53.08)
ishizaki_fleming_dimer(200, 200.0, 100, 100, 53.08)

ishizaki_fleming_dimer(200, 200.0, 20, 20, 10.61)
ishizaki_fleming_dimer(200, 200.0, 50, 20, 10.61)
ishizaki_fleming_dimer(200, 200.0, 75, 20, 10.61)
ishizaki_fleming_dimer(200, 200.0, 100, 20, 10.61)

ishizaki_fleming_dimer(200, 200.0, 20, 100, 10.61)
ishizaki_fleming_dimer(200, 200.0, 50, 100, 10.61)
ishizaki_fleming_dimer(200, 200.0, 75, 100, 10.61)
ishizaki_fleming_dimer(200, 200.0, 100, 100, 10.61)

ishizaki_fleming_dimer(400, 100.0, 20, 500, 53.08)
ishizaki_fleming_dimer(400, 100.0, 50, 500, 53.08)
ishizaki_fleming_dimer(400, 100.0, 75, 500, 53.08)
ishizaki_fleming_dimer(400, 100.0, 100, 500, 53.08)

molecular_dimer(0.25, 1.0, 0.125, 30, 100)
molecular_dimer(0.25, 1.0, 0.125, 20, 100)
molecular_dimer(0.25, 1.0, 0.125, 10, 100)

# @profview spin_boson(2, 100)
# spin_boson(0.1, 7.5, 5, 0.25, 6, 100, QuAPI.propagate, "quapi")
# spin_boson(0.1, 7.5, 5, 0.25, 6, 100, TEMPO.propagate, "tempo")
# spin_boson(2.0, 1.0, 1, 0.125, 20, 200, TEMPO.propagate, "tempo", [0.0 -2.0])
# spin_boson(2.0, 1.0, 1, 0.125, 100, 200, TEMPO.propagate, "tempo", [0.0 -2.0])
# spin_boson(2.0, 1.0, 1, 0.125, 150, 200, TEMPO.propagate, "tempo", [0.0 -2.0])
